Combined constraints on the diffuse flux of cosmic neutrinos between 10^16 eV and 10^26 eV

Experimental constraints on the diffuse neutrino flux above the PeV range have been obtained with Cherenkov neutrino telescopes, air-shower arrays, radio detectors in and above polar ice, and radio observations of the Moon. Published results use different flavor, energy-bin, and statistical conventions, so their flux limits cannot be combined directly. We reconstruct energy-dependent exposures of the published searches and place them in a common convention for the total all-flavor $\nu+\bar\nu$ flux over $10^{16}$-$10^{26}$ eV. Published event counts and expected backgrounds are combined with a Poisson likelihood, and 90% C.L. quasi-differential limits are obtained for one-decade $E_\nu^{-1}$ test spectra using a one-sided profile-likelihood construction. Folding theoretical spectra of cosmogenic neutrinos and selected new-physics scenarios with the combined energy-dependent exposure yields constraints on their flux normalizations. This homogeneous analysis provides a reproducible observational benchmark across ten decades in neutrino energy and a common reference for current and projected searches.

==> anc/limits_A6.txt <==
# Numerical version of Table A.6: primary one-decade 90% C.L. limits
#
# The values below reproduce Table A.6 of the manuscript in a fixed-width
# machine-readable form.  Numerical precision is the same as in the table;
# no additional unquoted digits should be inferred from this file.
#
# Each row corresponds to a one-decade E_nu^{-1} test spectrum centered at E0.
# The interval columns give log10(E_nu/eV) at the lower and upper bin edges.
# N and B are the sums of observed events and fixed expected backgrounds over
# the active PRIMARY channels and are provided for orientation; the likelihood
# itself is channel-by-channel, as described in the manuscript.
#
# For the ARA A2+A3 channel the likelihood uses b=0.10, obtained by summing
# the published Analysis-A expectation of 0.05 events per station.  This
# background affects the combined likelihood only; the ARA exposure is still
# reconstructed from the published zero-background Feldman-Cousins flux limit.
#
# Qhat and Q90 are, respectively, the non-negative maximum-likelihood amplitude
# and the one-sided 90% C.L. endpoint for
#   Q(E0) = E0^2 dPhi/dE_nu |_(E0).
# Units of Qhat and Q90: GeV cm^-2 s^-1 sr^-1.
# Flux convention: total all-flavor nu+nubar, assuming 1:1:1 at Earth.
# The ANITA-IV upward-going tau-neutrino channel is excluded from the primary
# likelihood used for this table.
#
# Columns:
#   1  log10_Elo_eV   lower edge of one-decade interval
#   2  log10_Ehi_eV   upper edge of one-decade interval
#   3  E0_eV          bin-center energy [eV]
#   4  N               summed observed count in active primary channels
#   5  B               summed expected background in active primary channels
#   6  Qhat            best-fit amplitude [GeV cm^-2 s^-1 sr^-1]
#   7  Q90             90% C.L. upper endpoint [GeV cm^-2 s^-1 sr^-1]
#
# log10_Elo  log10_Ehi            E0_eV    N      B              Qhat               Q90
      16.0        17.0     3.162e+16    1   0.18         1.649e-09         6.126e-09
      16.5        17.5     1.000e+17    1   0.18         1.742e-09         6.471e-09
      17.0        18.0     3.162e+17    1   0.18         1.967e-09         7.311e-09
      17.5        18.5     1.000e+18    4   2.49         2.718e-09         9.549e-09
      18.0        19.0     3.162e+18    4   2.49         4.564e-09         1.594e-08
      18.5        19.5     1.000e+19    4   2.49         8.734e-09         2.958e-08
      19.0        20.0     3.162e+19    4   2.49         1.757e-08         5.411e-08
      19.5        20.5     1.000e+20    3   2.31         1.384e-08         1.147e-07
      20.0        21.0     3.162e+20    3   2.31         1.608e-08         1.264e-07
      20.5        21.5     1.000e+21    3   2.31         3.088e-08         3.661e-07
      21.0        22.0     3.162e+21    3   2.31                 0         4.113e-07
      21.5        22.5     1.000e+22    4   2.31         2.703e-07         7.565e-07
      22.0        23.0     3.162e+22    4   2.31         1.976e-07         6.249e-07
      22.5        23.5     1.000e+23    1   0.00         1.044e-07         4.060e-07
      23.0        24.0     3.162e+23    1   0.00         8.188e-08         3.185e-07
      23.5        24.5     1.000e+24    1   0.00         9.442e-08         3.673e-07
      24.0        25.0     3.162e+24    1   0.00         1.381e-07         5.371e-07
      24.5        25.5     1.000e+25    1   0.00         1.212e-06         4.713e-06
      25.0        26.0     3.162e+25    1   0.00         2.190e-06         8.518e-06


==> anc/total_exposure.txt <==
# Combined all-flavor diffuse-neutrino exposure used in this work
#
# This is the pointwise sum E_pub(E_nu) shown in the upper panel of Fig. 1
# and defined in the main-text exposure section, with the explicit sum listed
# in Appendix A.  The numerical values are based on the
# totexptab_product_primary table used to generate the article figures.
#
# Convention:
#   - total all-flavor nu+nubar diffuse flux;
#   - flavor ratio nu_e:nu_mu:nu_tau = 1:1:1 at Earth;
#   - primary channel set only;
#   - the ANITA-IV upward-going tau-neutrino exposure is NOT included;
#   - each experiment contributes only over its published or reconstructed
#     energy support.
#
# Energy grid: log10(E_nu/eV) = 16.00 ... 26.00 in steps of 0.01.
# Exposure units: cm^2 s sr.
#
# Columns:
#   1  log10_E_eV                 log10(E_nu/eV)
#   2  E_eV                       neutrino energy [eV]
#   3  log10_exposure_cm2_s_sr    log10(E_pub/[cm^2 s sr])
#   4  exposure_cm2_s_sr          E_pub [cm^2 s sr]
#
# log10_E_eV          E_eV       log10_exposure_cm2_s_sr   exposure_cm2_s_sr
     16.00   1.00000000e+16                 15.369297    2.3404372411e+15
     16.01   1.02329299e+16                 15.379052    2.3936023358e+15
     16.02   1.04712855e+16                 15.388558    2.4465719938e+15
     16.03   1.07151931e+16                 15.398059    2.5006850630e+15
     16.04   1.09647820e+16                 15.407554    2.5559596883e+15
     16.05   1.12201845e+16                 15.417044    2.6124260157e+15
     16.06   1.14815362e+16                 15.426527    2.6700967613e+15
     16.07   1.17489755e+16                 15.436004    2.7290029177e+15
     16.08   1.20226443e+16                 15.445475    2.7891700942e+15
     16.09   1.23026877e+16                 15.454939    2.8506178482e+15
     16.10   1.25892541e+16                 15.464396    2.9133723893e+15
     16.11   1.28824955e+16                 15.473846    2.9774604404e+15
     16.12   1.31825674e+16                 15.483288    3.0429022407e+15
     16.13   1.34896288e+16                 15.492723    3.1097322672e+15
     16.14   1.38038426e+16                 15.502151    3.1779788312e+15
     16.15   1.41253754e+16                 15.511570    3.2476558398e+15
     16.16   1.44543977e+16                 15.520981    3.3187993778e+15
     16.17   1.47910839e+16                 15.530384    3.3914389215e+15
     16.18   1.51356125e+16                 15.539778    3.4655965292e+15
     16.19   1.54881662e+16                 15.549163    3.5413022879e+15
     16.20   1.58489319e+16                 15.558540    3.6185951769e+15
     16.21   1.62181010e+16                 15.567907    3.6974899310e+15
     16.22   1.65958691e+16                 15.577265    3.7780265014e+15
     16.23   1.69824365e+16                 15.586614    3.8602372748e+15
     16.24   1.73780083e+16                 15.595952    3.9441370745e+15
     16.25   1.77827941e+16                 15.605281    4.0297768720e+15
     16.26   1.81970086e+16                 15.614600    4.1171813799e+15
     16.27   1.86208714e+16                 15.623908    4.2063751201e+15
     16.28   1.90546072e+16                 15.633206    4.2974021819e+15
     16.29   1.94984460e+16                 15.642493    4.3902878928e+15
     16.30   1.99526231e+16                 15.651770    4.4850779973e+15
     16.31   2.04173794e+16                 15.661035    4.5817881008e+15
     16.32   2.08929613e+16                 15.670289    4.6804649786e+15
     16.33   2.13796209e+16                 15.679532    4.7811459364e+15
     16.34   2.18776162e+16                 15.688763    4.8838576831e+15
     16.35   2.23872114e+16                 15.697982    4.9886381086e+15
     16.36   2.29086765e+16                 15.707190    5.0955374756e+15
     16.37   2.34422882e+16                 15.716385    5.2045717491e+15
     16.38   2.39883292e+16                 15.725568    5.3157922543e+15
     16.39   2.45470892e+16                 15.734739    5.4292394987e+15
     16.40   2.51188643e+16                 15.743897    5.5449419005e+15
     16.41   2.57039578e+16                 15.753042    5.6629405188e+15
     16.42   2.63026799e+16                 15.762175    5.7832903953e+15
     16.43   2.69153480e+16                 15.771294    5.9060075797e+15
     16.44   2.75422870e+16                 15.780400    6.0311481962e+15
     16.45   2.81838293e+16                 15.789492    6.1587418419e+15
     16.46   2.88403150e+16                 15.798571    6.2888465801e+15
     16.47   2.95120923e+16                 15.807635    6.4214780148e+15
     16.48   3.01995172e+16                 15.816686    6.5567103704e+15
     16.49   3.09029543e+16                 15.825723    6.6945748248e+15
     16.50   3.16227766e+16                 15.834745    6.8351020013e+15
     16.51   3.23593657e+16                 15.843753    6.9783540532e+15
     16.52   3.31131121e+16                 15.852746    7.1243623521e+15
     16.53   3.38844156e+16                 15.861725    7.2731911230e+15
     16.54   3.46736850e+16                 15.870688    7.4248553978e+15
     16.55   3.54813389e+16                 15.879637    7.5794379168e+15
     16.56   3.63078055e+16                 15.888570    7.7369537369e+15
     16.57   3.71535229e+16                 15.897487    7.8974520912e+15
     16.58   3.80189396e+16                 15.906389    8.0610014635e+15
     16.59   3.89045145e+16                 15.915276    8.2276536232e+15
     16.60   3.98107171e+16                 15.924146    8.3974224146e+15
     16.61   4.07380278e+16                 15.940518    8.7200304204e+15
     16.62   4.16869383e+16                 15.949828    8.9089803287e+15
     16.63   4.26579519e+16                 15.959145    9.1021712050e+15
     16.64   4.36515832e+16                 15.968468    9.2996798966e+15
     16.65   4.46683592e+16                 15.977799    9.5016493692e+15
     16.66   4.57088190e+16                 15.987138    9.7081840233e+15
     16.67   4.67735141e+16                 15.996484    9.9193679426e+15
     16.68   4.78630092e+16                 16.005840    1.0135379158e+16
     16.69   4.89778819e+16                 16.015204    1.0356285155e+16
     16.70   5.01187234e+16                 16.024936    1.0590976393e+16
     16.71   5.12861384e+16                 16.034334    1.0822659625e+16
     16.72   5.24807460e+16                 16.043743    1.1059691172e+16
     16.73   5.37031796e+16                 16.053164    1.1302226332e+16
     16.74   5.49540874e+16                 16.062595    1.1550346158e+16
     16.75   5.62341325e+16                 16.072038    1.1804239161e+16
     16.76   5.75439937e+16                 16.081493    1.2064046431e+16
     16.77   5.88843655e+16                 16.090960    1.2329912653e+16
     16.78   6.02559586e+16                 16.100440    1.2602015226e+16
     16.79   6.16595002e+16                 16.109932    1.2880478588e+16
     16.80   6.30957344e+16                 16.119438    1.3165519480e+16
     16.81   6.45654229e+16                 16.128956    1.3457240068e+16
     16.82   6.60693448e+16                 16.138487    1.3755836335e+16
     16.83   6.76082975e+16                 16.148031    1.4061478916e+16
     16.84   6.91830971e+16                 16.157588    1.4374342875e+16
     16.85   7.07945784e+16                 16.167158    1.4694607827e+16
     16.86   7.24435960e+16                 16.176741    1.5022458053e+16
     16.87   7.41310241e+16                 16.186337    1.5358082635e+16
     16.88   7.58577575e+16                 16.195946    1.5701675582e+16
     16.89   7.76247117e+16                 16.205567    1.6053398999e+16
     16.90   7.94328235e+16                 16.215200    1.6413454667e+16
     16.91   8.12830516e+16                 16.224846    1.6782088229e+16
     16.92   8.31763771e+16                 16.234503    1.7159435634e+16
     16.93   8.51138038e+16                 16.244171    1.7545712143e+16
     16.94   8.70963590e+16                 16.253851    1.7941179859e+16
     16.95   8.91250938e+16                 16.263541    1.8345983560e+16
     16.96   9.12010839e+16                 16.273241    1.8760352744e+16
     16.97   9.33254301e+16                 16.282951    1.9184522759e+16
     16.98   9.54992586e+16                 16.292670    1.9618689781e+16
     16.99   9.77237221e+16                 16.302397    2.0063052057e+16
     17.00   1.00000000e+17                 16.312131    2.0517809819e+16
     17.01   1.02329299e+17                 16.321873    2.0983261839e+16
     17.02   1.04712855e+17                 16.331622    2.1459618648e+16
     17.03   1.07151931e+17                 16.341376    2.1947042265e+16
     17.04   1.09647820e+17                 16.351135    2.2445795406e+16
     17.05   1.12201845e+17                 16.360898    2.2956094295e+16
     17.06   1.14815362e+17                 16.370664    2.3478156868e+16
     17.07   1.17489755e+17                 16.380433    2.4012257945e+16
     17.08   1.20226443e+17                 16.390204    2.4558622305e+16
     17.09   1.23026877e+17                 16.399974    2.5117360564e+16
     17.10   1.25892541e+17                 16.409745    2.5688869942e+16
     17.11   1.28824955e+17                 16.419514    2.6273262201e+16
     17.12   1.31825674e+17                 16.429281    2.6870824967e+16
     17.13   1.34896288e+17                 16.439045    2.7481788946e+16
     17.14   1.38038426e+17                 16.448805    2.8106385588e+16
     17.15   1.41253754e+17                 16.458559    2.8744780722e+16
     17.16   1.44543977e+17                 16.468307    2.9397269919e+16
     17.17   1.47910839e+17                 16.478047    3.0064016423e+16
     17.18   1.51356125e+17                 16.487780    3.0745389549e+16
     17.19   1.54881662e+17                 16.497502    3.1441408995e+16
     17.20   1.58489319e+17                 16.507214    3.2152444704e+16
     17.21   1.62181010e+17                 16.516914    3.2878651736e+16
     17.22   1.65958691e+17                 16.526601    3.3620254759e+16
     17.23   1.69824365e+17                 16.536275    3.4377556143e+16
     17.24   1.73780083e+17                 16.545934    3.5150701773e+16
     17.25   1.77827941e+17                 16.555576    3.5939828468e+16
     17.26   1.81970086e+17                 16.565202    3.6745317138e+16
     17.27   1.86208714e+17                 16.574809    3.7567214969e+16
     17.28   1.90546072e+17                 16.584397    3.8405816274e+16
     17.29   1.94984460e+17                 16.593965    3.9261329323e+16
     17.30   1.99526231e+17                 16.603511    4.0133866341e+16
     17.31   2.04173794e+17                 16.613035    4.1023716286e+16
     17.32   2.08929613e+17                 16.622536    4.1931075320e+16
     17.33   2.13796209e+17                 16.632012    4.2856036179e+16
     17.34   2.18776162e+17                 16.641463    4.3798879484e+16
     17.35   2.23872114e+17                 16.650887    4.4759682786e+16
     17.36   2.29086765e+17                 16.660285    4.5738824613e+16
     17.37   2.34422882e+17                 16.669653    4.6736157156e+16
     17.38   2.39883292e+17                 16.678993    4.7752157686e+16
     17.39   2.45470892e+17                 16.688303    4.8786874926e+16
     17.40   2.51188643e+17                 16.697582    4.9840455184e+16
     17.41   2.57039578e+17                 16.706828    5.0912919324e+16
     17.42   2.63026799e+17                 16.716043    5.2004748449e+16
     17.43   2.69153480e+17                 16.725223    5.3115711090e+16
     17.44   2.75422870e+17                 16.734370    5.4246284833e+16
     17.45   2.81838293e+17                 16.743481    5.5396330800e+16
     17.46   2.88403150e+17                 16.752557    5.6566199386e+16
     17.47   2.95120923e+17                 16.761597    5.7755985674e+16
     17.48   3.01995172e+17                 16.770599    5.8965637741e+16
     17.49   3.09029543e+17                 16.779563    6.0195357767e+16
     17.50   3.16227766e+17                 16.788489    6.1445346836e+16
     17.51   3.23593657e+17                 16.797376    6.2715660432e+16
     17.52   3.31131121e+17                 16.806223    6.4006340862e+16
     17.53   3.38844156e+17                 16.815030    6.5317567087e+16
     17.54   3.46736850e+17                 16.823796    6.6649362538e+16
     17.55   3.54813389e+17                 16.832520    6.8001736024e+16
     17.56   3.63078055e+17                 16.841204    6.9375160360e+16
     17.57   3.71535229e+17                 16.849844    7.0769153361e+16
     17.58   3.80189396e+17                 16.858442    7.2184175458e+16
     17.59   3.89045145e+17                 16.866997    7.3620201197e+16
     17.60   3.98107171e+17                 16.875509    7.5077361244e+16
     17.61   4.07380278e+17                 16.883977    7.6555606240e+16
     17.62   4.16869383e+17                 16.892400    7.8054869147e+16
     17.63   4.26579519e+17                 16.900780    7.9575614313e+16
     17.64   4.36515832e+17                 16.909114    8.1117395878e+16
     17.65   4.46683592e+17                 16.917403    8.2680482046e+16
     17.66   4.57088190e+17                 16.925648    8.4265150348e+16
     17.67   4.67735141e+17                 16.933846    8.5870897094e+16
     17.68   4.78630092e+17                 16.941999    8.7498176051e+16
     17.69   4.89778819e+17                 16.950105    8.9146644320e+16
     17.70   5.01187234e+17                 16.958166    9.0816759195e+16
     17.71   5.12861384e+17                 16.966182    9.2508576886e+16
     17.72   5.24807460e+17                 16.974151    9.4221713938e+16
     17.73   5.37031796e+17                 16.982072    9.5955970002e+16
     17.74   5.49540874e+17                 16.989948    9.7712021902e+16
     17.75   5.62341325e+17                 16.997777    9.9489443129e+16
     17.76   5.75439937e+17                 17.005560    1.0128846743e+17
     17.77   5.88843655e+17                 17.013297    1.0310910093e+17
     17.78   6.02559586e+17                 17.020986    1.0495085959e+17
     17.79   6.16595002e+17                 17.028630    1.0681444789e+17
     17.80   6.30957344e+17                 17.036227    1.0869936324e+17
     17.81   6.45654229e+17                 17.043778    1.1060582513e+17
     17.82   6.60693448e+17                 17.051282    1.1253354497e+17
     17.83   6.76082975e+17                 17.058739    1.1448247240e+17
     17.84   6.91830971e+17                 17.066151    1.1645308552e+17
     17.85   7.07945784e+17                 17.073517    1.1844507302e+17
     17.86   7.24435960e+17                 17.080837    1.2045837495e+17
     17.87   7.41310241e+17                 17.088111    1.2249292352e+17
     17.88   7.58577575e+17                 17.095340    1.2454892975e+17
     17.89   7.76247117e+17                 17.102524    1.2662632419e+17
     17.90   7.94328235e+17                 17.109662    1.2872473309e+17
     17.91   8.12830516e+17                 17.116755    1.3084435781e+17
     17.92   8.31763771e+17                 17.123804    1.3298541105e+17
     17.93   8.51138038e+17                 17.130807    1.3514718371e+17
     17.94   8.70963590e+17                 17.137767    1.3733049960e+17
     17.95   8.91250938e+17                 17.144682    1.3953462836e+17
     17.96   9.12010839e+17                 17.151554    1.4176009644e+17
     17.97   9.33254301e+17                 17.158381    1.4400613684e+17
     17.98   9.54992586e+17                 17.165166    1.4627361680e+17
     17.99   9.77237221e+17                 17.171908    1.4856208982e+17
     18.00   1.00000000e+18                 17.178607    1.5087142767e+17
     18.01   1.02329299e+18                 17.185503    1.5328617950e+17
     18.02   1.04712855e+18                 17.192129    1.5564278741e+17
     18.03   1.07151931e+18                 17.198715    1.5802107066e+17
     18.04   1.09647820e+18                 17.205258    1.6041981088e+17
     18.05   1.12201845e+18                 17.211763    1.6284071477e+17
     18.06   1.14815362e+18                 17.218226    1.6528216768e+17
     18.07   1.17489755e+18                 17.224651    1.6774554694e+17
     18.08   1.20226443e+18                 17.231036    1.7022996114e+17
     18.09   1.23026877e+18                 17.237381    1.7273526079e+17
     18.10   1.25892541e+18                 17.243690    1.7526290262e+17
     18.11   1.28824955e+18                 17.249959    1.7781115377e+17
     18.12   1.31825674e+18                 17.256191    1.8038108712e+17
     18.13   1.34896288e+18                 17.262386    1.8297257500e+17
     18.14   1.38038426e+18                 17.268544    1.8558548235e+17
     18.15   1.41253754e+18                 17.274666    1.8822010008e+17
     18.16   1.44543977e+18                 17.280752    1.9087629652e+17
     18.17   1.47910839e+18                 17.286803    1.9355437842e+17
     18.18   1.51356125e+18                 17.292818    1.9625376629e+17
     18.19   1.54881662e+18                 17.298800    1.9897568111e+17
     18.20   1.58489319e+18                 17.304747    2.0171908986e+17
     18.21   1.62181010e+18                 17.310661    2.0448478537e+17
     18.22   1.65958691e+18                 17.316541    2.0727217277e+17
     18.23   1.69824365e+18                 17.322390    2.1008255954e+17
     18.24   1.73780083e+18                 17.328206    2.1291487310e+17
     18.25   1.77827941e+18                 17.333991    2.1576996941e+17
     18.26   1.81970086e+18                 17.339744    2.1864724021e+17
     18.27   1.86208714e+18                 17.345468    2.2154808476e+17
     18.28   1.90546072e+18                 17.351161    2.2447139214e+17
     18.29   1.94984460e+18                 17.356825    2.2741808595e+17
     18.30   1.99526231e+18                 17.362459    2.3038754661e+17
     18.31   2.04173794e+18                 17.368065    2.3338073325e+17
     18.32   2.08929613e+18                 17.373644    2.3639810998e+17
     18.33   2.13796209e+18                 17.379195    2.3943906063e+17
     18.34   2.18776162e+18                 17.384719    2.4250405221e+17
     18.35   2.23872114e+18                 17.390218    2.4559413994e+17
     18.36   2.29086765e+18                 17.395690    2.4870814024e+17
     18.37   2.34422882e+18                 17.401138    2.5184770637e+17
     18.38   2.39883292e+18                 17.406560    2.5501163751e+17
     18.39   2.45470892e+18                 17.411959    2.5820164213e+17
     18.40   2.51188643e+18                 17.417335    2.6141770642e+17
     18.41   2.57039578e+18                 17.422687    2.6465920280e+17
     18.42   2.63026799e+18                 17.428016    2.6792670308e+17
     18.43   2.69153480e+18                 17.433325    2.7122205362e+17
     18.44   2.75422870e+18                 17.438612    2.7454402725e+17
     18.45   2.81838293e+18                 17.443879    2.7789389120e+17
     18.46   2.88403150e+18                 17.449126    2.8127167535e+17
     18.47   2.95120923e+18                 17.454353    2.8467740610e+17
     18.48   3.01995172e+18                 17.459565    2.8811442327e+17
     18.49   3.09029543e+18                 17.464755    2.9157816603e+17
     18.50   3.16227766e+18                 17.469929    2.9507267920e+17
     18.51   3.23593657e+18                 17.475085    2.9859669744e+17
     18.52   3.31131121e+18                 17.480226    3.0215236646e+17
     18.53   3.38844156e+18                 17.485351    3.0573911210e+17
     18.54   3.46736850e+18                 17.490460    3.0935703740e+17
     18.55   3.54813389e+18                 17.495555    3.1300768462e+17
     18.56   3.63078055e+18                 17.500637    3.1669193237e+17
     18.57   3.71535229e+18                 17.505705    3.2040921652e+17
     18.58   3.80189396e+18                 17.510761    3.2416117658e+17
     18.59   3.89045145e+18                 17.515805    3.2794801005e+17
     18.60   3.98107171e+18                 17.520838    3.3177067777e+17
     18.61   4.07380278e+18                 17.525860    3.3562940267e+17
     18.62   4.16869383e+18                 17.530872    3.3952518928e+17
     18.63   4.26579519e+18                 17.535875    3.4345907820e+17
     18.64   4.36515832e+18                 17.540869    3.4743134691e+17
     18.65   4.46683592e+18                 17.545855    3.5144308294e+17
     18.66   4.57088190e+18                 17.550835    3.5549623046e+17
     18.67   4.67735141e+18                 17.555807    3.5958949846e+17
     18.68   4.78630092e+18                 17.560774    3.6372570975e+17
     18.69   4.89778819e+18                 17.565736    3.6790526250e+17
     18.70   5.01187234e+18                 17.570692    3.7212770110e+17
     18.71   5.12861384e+18                 17.575645    3.7639600045e+17
     18.72   5.24807460e+18                 17.580595    3.8071062726e+17
     18.73   5.37031796e+18                 17.585542    3.8507205265e+17
     18.74   5.49540874e+18                 17.590486    3.8948075213e+17
     18.75   5.62341325e+18                 17.595430    3.9393992691e+17
     18.76   5.75439937e+18                 17.600374    3.9845015490e+17
     18.77   5.88843655e+18                 17.605318    4.0301202061e+17
     18.78   6.02559586e+18                 17.610263    4.0762705382e+17
     18.79   6.16595002e+18                 17.615209    4.1229588475e+17
     18.80   6.30957344e+18                 17.620157    4.1702011144e+17
     18.81   6.45654229e+18                 17.625108    4.2180138361e+17
     18.82   6.60693448e+18                 17.630063    4.2664140414e+17
     18.83   6.76082975e+18                 17.635022    4.3154093679e+17
     18.84   6.91830971e+18                 17.639987    4.3650276594e+17
     18.85   7.07945784e+18                 17.644956    4.4152571246e+17
     18.86   7.24435960e+18                 17.649933    4.4661468616e+17
     18.87   7.41310241e+18                 17.654916    4.5176855614e+17
     18.88   7.58577575e+18                 17.659907    4.5699031904e+17
     18.89   7.76247117e+18                 17.664907    4.6228201754e+17
     18.90   7.94328235e+18                 17.669917    4.6764575883e+17
     18.91   8.12830516e+18                 17.674935    4.7308044864e+17
     18.92   8.31763771e+18                 17.679964    4.7859041885e+17
     18.93   8.51138038e+18                 17.685005    4.8417794186e+17
     18.94   8.70963590e+18                 17.690058    4.8984423367e+17
     18.95   8.91250938e+18                 17.695123    4.9559053107e+17
     18.96   9.12010839e+18                 17.700201    5.0141924659e+17
     18.97   9.33254301e+18                 17.705294    5.0733403691e+17
     18.98   9.54992586e+18                 17.710401    5.1333514638e+17
     18.99   9.77237221e+18                 17.715523    5.1942518125e+17
     19.00   1.00000000e+19                 17.720661    5.2560682996e+17
     19.01   1.02329299e+19                 17.725816    5.3188286570e+17
     19.02   1.04712855e+19                 17.730989    5.3825614916e+17
     19.03   1.07151931e+19                 17.736179    5.4472712280e+17
     19.04   1.09647820e+19                 17.741388    5.5130000955e+17
     19.05   1.12201845e+19                 17.746615    5.5797533293e+17
     19.06   1.14815362e+19                 17.751863    5.6475879120e+17
     19.07   1.17489755e+19                 17.757131    5.7165104272e+17
     19.08   1.20226443e+19                 17.762421    5.7865671867e+17
     19.09   1.23026877e+19                 17.767732    5.8577657445e+17
     19.10   1.25892541e+19                 17.773065    5.9301407319e+17
     19.11   1.28824955e+19                 17.778421    6.0037278863e+17
     19.12   1.31825674e+19                 17.783801    6.0785640888e+17
     19.13   1.34896288e+19                 17.789204    6.1546590600e+17
     19.14   1.38038426e+19                 17.794632    6.2320653681e+17
     19.15   1.41253754e+19                 17.800086    6.3108230049e+17
     19.16   1.44543977e+19                 17.805565    6.3909438219e+17
     19.17   1.47910839e+19                 17.811070    6.4724693122e+17
     19.18   1.51356125e+19                 17.816602    6.5554423128e+17
     19.19   1.54881662e+19                 17.822161    6.6398917633e+17
     19.20   1.58489319e+19                 17.827748    6.7258627388e+17
     19.21   1.62181010e+19                 17.833363    6.8133860973e+17
     19.22   1.65958691e+19                 17.839007    6.9025092928e+17
     19.23   1.69824365e+19                 17.844681    6.9932813355e+17
     19.24   1.73780083e+19                 17.850383    7.0857039013e+17
     19.25   1.77827941e+19                 17.856116    7.1798603964e+17
     19.26   1.81970086e+19                 17.861879    7.2757706401e+17
     19.27   1.86208714e+19                 17.867673    7.3734883770e+17
     19.28   1.90546072e+19                 17.873498    7.4730519272e+17
     19.29   1.94984460e+19                 17.879355    7.5745179655e+17
     19.30   1.99526231e+19                 17.885243    7.6779096988e+17
     19.31   2.04173794e+19                 17.891164    7.7833041176e+17
     19.32   2.08929613e+19                 17.897118    7.8907448401e+17
     19.33   2.13796209e+19                 17.903104    8.0002581333e+17
     19.34   2.18776162e+19                 17.909123    8.1119076912e+17
     19.35   2.23872114e+19                 17.915176    8.2257593540e+17
     19.36   2.29086765e+19                 17.921262    8.3418427729e+17
     19.37   2.34422882e+19                 17.927382    8.4602266895e+17
     19.38   2.39883292e+19                 17.933537    8.5809821784e+17
     19.39   2.45470892e+19                 17.939725    8.7041226089e+17
     19.40   2.51188643e+19                 17.945948    8.8297417168e+17
     19.41   2.57039578e+19                 17.952205    8.9578750429e+17
     19.42   2.63026799e+19                 17.958498    9.0886211359e+17
     19.43   2.69153480e+19                 17.964824    9.2219762624e+17
     19.44   2.75422870e+19                 17.971186    9.3580637626e+17
     19.45   2.81838293e+19                 17.977582    9.4969029518e+17
     19.46   2.88403150e+19                 17.984013    9.6385787493e+17
     19.47   2.95120923e+19                 17.990479    9.7831564789e+17
     19.48   3.01995172e+19                 17.996981    9.9307260142e+17
     19.49   3.09029543e+19                 18.003517    1.0081310708e+18
     19.50   3.16227766e+19                 18.010088    1.0235003606e+18
     19.51   3.23593657e+19                 18.016693    1.0391853127e+18
     19.52   3.31131121e+19                 18.023333    1.0551956690e+18
     19.53   3.38844156e+19                 18.030008    1.0715390435e+18
     19.54   3.46736850e+19                 18.036717    1.0882207432e+18
     19.55   3.54813389e+19                 18.043460    1.1052486675e+18
     19.56   3.63078055e+19                 18.050237    1.1226309211e+18
     19.57   3.71535229e+19                 18.057048    1.1403758196e+18
     19.58   3.80189396e+19                 18.063893    1.1584918957e+18
     19.59   3.89045145e+19                 18.070772    1.1769879051e+18
     19.60   3.98107171e+19                 18.077683    1.1958673258e+18
     19.61   4.07380278e+19                 18.084626    1.2151391124e+18
     19.62   4.16869383e+19                 18.091602    1.2348152944e+18
     19.63   4.26579519e+19                 18.098611    1.2549054343e+18
     19.64   4.36515832e+19                 18.105651    1.2754134718e+18
     19.65   4.46683592e+19                 18.112722    1.2963491880e+18
     19.66   4.57088190e+19                 18.119825    1.3177256509e+18
     19.67   4.67735141e+19                 18.126958    1.3395471355e+18
     19.68   4.78630092e+19                 18.134121    1.3618240512e+18
     19.69   4.89778819e+19                 18.141314    1.3845670754e+18
     19.70   5.01187234e+19                 18.148536    1.4077839190e+18
     19.71   5.12861384e+19                 18.155786    1.4314823579e+18
     19.72   5.24807460e+19                 18.163065    1.4556769326e+18
     19.73   5.37031796e+19                 18.170371    1.4803724698e+18
     19.74   5.49540874e+19                 18.177704    1.5055805651e+18
     19.75   5.62341325e+19                 18.185064    1.5313131077e+18
     19.76   5.75439937e+19                 18.192449    1.5575751152e+18
     19.77   5.88843655e+19                 18.199860    1.5843823656e+18
     19.78   6.02559586e+19                 18.207296    1.6117437694e+18
     19.79   6.16595002e+19                 18.214755    1.6396645228e+18
     19.80   6.30957344e+19                 18.222237    1.6681572988e+18
     19.81   6.45654229e+19                 18.229743    1.6972389897e+18
     19.82   6.60693448e+19                 18.237270    1.7269111755e+18
     19.83   6.76082975e+19                 18.244818    1.7571870744e+18
     19.84   6.91830971e+19                 18.252386    1.7880761070e+18
     19.85   7.07945784e+19                 18.259976    1.8196003010e+18
     19.86   7.24435960e+19                 18.267583    1.8517527573e+18
     19.87   7.41310241e+19                 18.275208    1.8845514561e+18
     19.88   7.58577575e+19                 18.282852    1.9180150032e+18
     19.89   7.76247117e+19                 18.290511    1.9521401781e+18
     19.90   7.94328235e+19                 18.298187    1.9869502810e+18
     19.91   8.12830516e+19                 18.305901    2.0225580720e+18
     19.92   8.31763771e+19                 18.313609    2.0587755408e+18
     19.93   8.51138038e+19                 18.321330    2.0957042784e+18
     19.94   8.70963590e+19                 18.329064    2.1333592734e+18
     19.95   8.91250938e+19                 18.336810    2.1717508492e+18
     19.96   9.12010839e+19                 18.344567    2.2108893110e+18
     19.97   9.33254301e+19                 18.352334    2.2507849367e+18
     19.98   9.54992586e+19                 18.360111    2.2914532435e+18
     19.99   9.77237221e+19                 18.367895    2.3328939670e+18
     20.00   1.00000000e+20                 18.375688    2.3751333622e+18
     20.01   1.02329299e+20                 18.207166    1.6112613885e+18
     20.02   1.04712855e+20                 18.217023    1.6482496796e+18
     20.03   1.07151931e+20                 18.226865    1.6860288436e+18
     20.04   1.09647820e+20                 18.236691    1.7246103971e+18
     20.05   1.12201845e+20                 18.246499    1.7640017027e+18
     20.06   1.14815362e+20                 18.256290    1.8042221074e+18
     20.07   1.17489755e+20                 18.266061    1.8452745840e+18
     20.08   1.20226443e+20                 18.275812    1.8871742409e+18
     20.09   1.23026877e+20                 18.285540    1.9299230805e+18
     20.10   1.25892541e+20                 18.295246    1.9735403037e+18
     20.11   1.28824955e+20                 18.304929    2.0180364210e+18
     20.12   1.31825674e+20                 18.314588    2.0634217309e+18
     20.13   1.34896288e+20                 18.324220    2.1096965856e+18
     20.14   1.38038426e+20                 18.333827    2.1568850488e+18
     20.15   1.41253754e+20                 18.343406    2.2049868308e+18
     20.16   1.44543977e+20                 18.352956    2.2540108383e+18
     20.17   1.47910839e+20                 18.362478    2.3039762609e+18
     20.18   1.51356125e+20                 18.371969    2.3548811862e+18
     20.19   1.54881662e+20                 18.381429    2.4067390247e+18
     20.20   1.58489319e+20                 18.390857    2.4595576131e+18
     20.21   1.62181010e+20                 18.400253    2.5133501674e+18
     20.22   1.65958691e+20                 18.409615    2.5681181488e+18
     20.23   1.69824365e+20                 18.418942    2.6238681026e+18
     20.24   1.73780083e+20                 18.428234    2.6806122628e+18
     20.25   1.77827941e+20                 18.437490    2.7383565805e+18
     20.26   1.81970086e+20                 18.446709    2.7971064841e+18
     20.27   1.86208714e+20                 18.455890    2.8568668520e+18
     20.28   1.90546072e+20                 18.465034    2.9176554222e+18
     20.29   1.94984460e+20                 18.474137    2.9794561630e+18
     20.30   1.99526231e+20                 18.483200    3.0422857275e+18
     20.31   2.04173794e+20                 18.492223    3.1061541158e+18
     20.32   2.08929613e+20                 18.501205    3.1710639470e+18
     20.33   2.13796209e+20                 18.510144    3.2370096940e+18
     20.34   2.18776162e+20                 18.519041    3.3040073137e+18
     20.35   2.23872114e+20                 18.527895    3.3720577208e+18
     20.36   2.29086765e+20                 18.536704    3.4411531380e+18
     20.37   2.34422882e+20                 18.545468    3.5113005134e+18
     20.38   2.39883292e+20                 18.554187    3.5825066069e+18
     20.39   2.45470892e+20                 18.562860    3.6547695677e+18
     20.40   2.51188643e+20                 18.571486    3.7280866682e+18
     20.41   2.57039578e+20                 18.580065    3.8024630278e+18
     20.42   2.63026799e+20                 18.588596    3.8778945919e+18
     20.43   2.69153480e+20                 18.597079    3.9543854547e+18
     20.44   2.75422870e+20                 18.605513    4.0319301528e+18
     20.45   2.81838293e+20                 18.613898    4.1105316831e+18
     20.46   2.88403150e+20                 18.622232    4.1901734430e+18
     20.47   2.95120923e+20                 18.630516    4.2708665360e+18
     20.48   3.01995172e+20                 18.601240    3.9924547261e+18
     20.49   3.09029543e+20                 18.610097    4.0747127666e+18
     20.50   3.16227766e+20                 18.618887    4.1580240791e+18
     20.51   3.23593657e+20                 18.627610    4.2423842326e+18
     20.52   3.31131121e+20                 18.636268    4.3278081458e+18
     20.53   3.38844156e+20                 18.644859    4.4142710838e+18
     20.54   3.46736850e+20                 18.653384    4.5017772282e+18
     20.55   3.54813389e+20                 18.661841    4.5902992615e+18
     20.56   3.63078055e+20                 18.670232    4.6798507203e+18
     20.57   3.71535229e+20                 18.678556    4.7704132213e+18
     20.58   3.80189396e+20                 18.686814    4.8619893141e+18
     20.59   3.89045145e+20                 18.695004    4.9545475409e+18
     20.60   3.98107171e+20                 18.703128    5.0481005876e+18
     20.61   4.07380278e+20                 18.711184    5.1426148551e+18
     20.62   4.16869383e+20                 18.719173    5.2380905291e+18
     20.63   4.26579519e+20                 18.727095    5.3345157290e+18
     20.64   4.36515832e+20                 18.734951    5.4318904182e+18
     20.65   4.46683592e+20                 18.742738    5.5301638633e+18
     20.66   4.57088190e+20                 18.750459    5.6293597036e+18
     20.67   4.67735141e+20                 18.758113    5.7294508739e+18
     20.68   4.78630092e+20                 18.765699    5.8304087134e+18
     20.69   4.89778819e+20                 18.773219    5.9322439214e+18
     20.70   5.01187234e+20                 18.780671    6.0349128105e+18
     20.71   5.12861384e+20                 18.788057    6.1384256509e+18
     20.72   5.24807460e+20                 18.795375    6.2427364402e+18
     20.73   5.37031796e+20                 18.802626    6.3478404145e+18
     20.74   5.49540874e+20                 18.809812    6.4537479485e+18
     20.75   5.62341325e+20                 18.816929    6.5603800612e+18
     20.76   5.75439937e+20                 18.823981    6.6677759764e+18
     20.77   5.88843655e+20                 18.830965    6.7758689836e+18
     20.78   6.02559586e+20                 18.837884    6.8846838197e+18
     20.79   6.16595002e+20                 18.844737    6.9941831407e+18
     20.80   6.30957344e+20                 18.851524    7.1043442898e+18
     20.81   6.45654229e+20                 18.858245    7.2151439473e+18
     20.82   6.60693448e+20                 18.864811    7.3250568565e+18
     20.83   6.76082975e+20                 18.871444    7.4377915030e+18
     20.84   6.91830971e+20                 18.878016    7.5512004680e+18
     20.85   7.07945784e+20                 18.884527    7.6652619346e+18
     20.86   7.24435960e+20                 18.890977    7.7799534774e+18
     20.87   7.41310241e+20                 18.897552    7.8986341758e+18
     20.88   7.58577575e+20                 18.903992    8.0166329607e+18
     20.89   7.76247117e+20                 18.910399    8.1357763227e+18
     20.90   7.94328235e+20                 18.916771    8.2560250120e+18
     20.91   8.12830516e+20                 18.923121    8.3776266101e+18
     20.92   8.31763771e+20                 18.929428    8.5001776035e+18
     20.93   8.51138038e+20                 18.935693    8.6236872930e+18
     20.94   8.70963590e+20                 18.941912    8.7480649742e+18
     20.95   8.91250938e+20                 18.948085    8.8732966297e+18
     20.96   9.12010839e+20                 18.954209    8.9993056018e+18
     20.97   9.33254301e+20                 18.960285    9.1260953081e+18
     20.98   9.54992586e+20                 18.966309    9.2535632968e+18
     20.99   9.77237221e+20                 18.972284    9.3817531126e+18
     21.00   1.00000000e+21                 18.978206    9.5105580339e+18
     21.01   1.02329299e+21                 18.629577    4.2616423540e+18
     21.02   1.04712855e+21                 18.637661    4.3417118811e+18
     21.03   1.07151931e+21                 18.645731    4.4231432005e+18
     21.04   1.09647820e+21                 18.653787    4.5059565542e+18
     21.05   1.12201845e+21                 18.661828    4.5901618594e+18
     21.06   1.14815362e+21                 18.669856    4.6758007900e+18
     21.07   1.17489755e+21                 18.677870    4.7628839517e+18
     21.08   1.20226443e+21                 18.685871    4.8514437464e+18
     21.09   1.23026877e+21                 18.693860    4.9415136573e+18
     21.10   1.25892541e+21                 18.701837    5.0331166971e+18
     21.11   1.28824955e+21                 18.709804    5.1262997845e+18
     21.12   1.31825674e+21                 18.717760    5.2210758195e+18
     21.13   1.34896288e+21                 18.725708    5.3175061395e+18
     21.14   1.38038426e+21                 18.733647    5.4156052427e+18
     21.15   1.41253754e+21                 18.741578    5.5154125120e+18
     21.16   1.44543977e+21                 18.749502    5.6169686506e+18
     21.17   1.47910839e+21                 18.757420    5.7203157284e+18
     21.18   1.51356125e+21                 18.765333    5.8254972288e+18
     21.19   1.54881662e+21                 18.773241    5.9325444379e+18
     21.20   1.58489319e+21                 18.781145    6.0415030629e+18
     21.21   1.62181010e+21                 18.789045    6.1524061838e+18
     21.22   1.65958691e+21                 18.796943    6.2653162866e+18
     21.23   1.69824365e+21                 18.804838    6.3802544632e+18
     21.24   1.73780083e+21                 18.812732    6.4972862375e+18
     21.25   1.77827941e+21                 18.820625    6.6164494680e+18
     21.26   1.81970086e+21                 18.828518    6.7377982073e+18
     21.27   1.86208714e+21                 18.836410    6.8613567396e+18
     21.28   1.90546072e+21                 18.844303    6.9871971913e+18
     21.29   1.94984460e+21                 18.852196    7.1153456150e+18
     21.30   1.99526231e+21                 18.860091    7.2458777084e+18
     21.31   2.04173794e+21                 18.867987    7.3788214233e+18
     21.32   2.08929613e+21                 18.875886    7.5142562288e+18
     21.33   2.13796209e+21                 18.883786    7.6521944966e+18
     21.34   2.18776162e+21                 18.891689    7.7927187099e+18
     21.35   2.23872114e+21                 18.899595    7.9358783163e+18
     21.36   2.29086765e+21                 18.907504    8.0817237262e+18
     21.37   2.34422882e+21                 18.915416    8.2303063329e+18
     21.38   2.39883292e+21                 18.923332    8.3816978308e+18
     21.39   2.45470892e+21                 18.931251    8.5359330476e+18
     21.40   2.51188643e+21                 18.939174    8.6930864787e+18
     21.41   2.57039578e+21                 18.947101    8.8532147722e+18
     21.42   2.63026799e+21                 18.955031    9.0163549417e+18
     21.43   2.69153480e+21                 18.962966    9.1826070497e+18
     21.44   2.75422870e+21                 18.970905    9.3520108067e+18
     21.45   2.81838293e+21                 18.978848    9.5246275045e+18
     21.46   2.88403150e+21                 18.986795    9.7005196558e+18
     21.47   2.95120923e+21                 18.994747    9.8797737678e+18
     21.48   3.01995172e+21                 19.002702    1.0062409792e+19
     21.49   3.09029543e+21                 19.010662    1.0248539988e+19
     21.50   3.16227766e+21                 19.018625    1.0438185246e+19
     21.51   3.23593657e+21                 19.026593    1.0631462215e+19
     21.52   3.31131121e+21                 19.034564    1.0828392765e+19
     21.53   3.38844156e+21                 19.042540    1.1029098109e+19
     21.54   3.46736850e+21                 19.050519    1.1233601146e+19
     21.55   3.54813389e+21                 19.058501    1.1441975144e+19
     21.56   3.63078055e+21                 19.066487    1.1654321647e+19
     21.57   3.71535229e+21                 19.074476    1.1870690994e+19
     21.58   3.80189396e+21                 19.082469    1.2091188728e+19
     21.59   3.89045145e+21                 19.090464    1.2315838917e+19
     21.60   3.98107171e+21                 19.098462    1.2544749687e+19
     21.61   4.07380278e+21                 19.106463    1.2778003419e+19
     21.62   4.16869383e+21                 19.114466    1.3015654148e+19
     21.63   4.26579519e+21                 19.122472    1.3257816387e+19
     21.64   4.36515832e+21                 19.130479    1.3504515262e+19
     21.65   4.46683592e+21                 19.138488    1.3755868009e+19
     21.66   4.57088190e+21                 19.146498    1.4011931322e+19
     21.67   4.67735141e+21                 19.154510    1.4272826942e+19
     21.68   4.78630092e+21                 19.162523    1.4538613793e+19
     21.69   4.89778819e+21                 19.170536    1.4809350094e+19
     21.70   5.01187234e+21                 19.178550    1.5085162749e+19
     21.71   5.12861384e+21                 19.186564    1.5366112200e+19
     21.72   5.24807460e+21                 19.194578    1.5652294117e+19
     21.73   5.37031796e+21                 19.202592    1.5943805951e+19
     21.74   5.49540874e+21                 19.210605    1.6240709570e+19
     21.75   5.62341325e+21                 19.218618    1.6543142092e+19
     21.76   5.75439937e+21                 19.226629    1.6851128874e+19
     21.77   5.88843655e+21                 19.234639    1.7164809980e+19
     21.78   6.02559586e+21                 19.242647    1.7484249692e+19
     21.79   6.16595002e+21                 19.250654    1.7809593217e+19
     21.80   6.30957344e+21                 19.258658    1.8140865358e+19
     21.81   6.45654229e+21                 19.266659    1.8478171773e+19
     21.82   6.60693448e+21                 19.274658    1.8821663297e+19
     21.83   6.76082975e+21                 19.282653    1.9171363423e+19
     21.84   6.91830971e+21                 19.290646    1.9527470932e+19
     21.85   7.07945784e+21                 19.298634    1.9889964134e+19
     21.86   7.24435960e+21                 19.306619    2.0259046441e+19
     21.87   7.41310241e+21                 19.314599    2.0634739948e+19
     21.88   7.58577575e+21                 19.322575    2.1017206920e+19
     21.89   7.76247117e+21                 19.330546    2.1406516503e+19
     21.90   7.94328235e+21                 19.338513    2.1802836600e+19
     21.91   8.12830516e+21                 19.346474    2.2206187372e+19
     21.92   8.31763771e+21                 19.354429    2.2616687639e+19
     21.93   8.51138038e+21                 19.362378    2.3034458118e+19
     21.94   8.70963590e+21                 19.370322    2.3459675470e+19
     21.95   8.91250938e+21                 19.378259    2.3892357255e+19
     21.96   9.12010839e+21                 19.386189    2.4332627068e+19
     21.97   9.33254301e+21                 19.394113    2.4780667472e+19
     21.98   9.54992586e+21                 19.402029    2.5236492835e+19
     21.99   9.77237221e+21                 19.409938    2.5700288585e+19
     22.00   1.00000000e+22                 19.417840    2.6172186116e+19
     22.01   1.02329299e+22                 19.427204    2.6742622878e+19
     22.02   1.04712855e+22                 19.435229    2.7241373452e+19
     22.03   1.07151931e+22                 19.443257    2.7749617424e+19
     22.04   1.09647820e+22                 19.451288    2.8267538998e+19
     22.05   1.12201845e+22                 19.459322    2.8795326022e+19
     22.06   1.14815362e+22                 19.467360    2.9333237597e+19
     22.07   1.17489755e+22                 19.475403    2.9881541659e+19
     22.08   1.20226443e+22                 19.483451    3.0440445212e+19
     22.09   1.23026877e+22                 19.491504    3.1010159498e+19
     22.10   1.25892541e+22                 19.499562    3.1590900088e+19
     22.11   1.28824955e+22                 19.507628    3.2183109286e+19
     22.12   1.31825674e+22                 19.515700    3.2786873117e+19
     22.13   1.34896288e+22                 19.523780    3.3402579014e+19
     22.14   1.38038426e+22                 19.531869    3.4030552492e+19
     22.15   1.41253754e+22                 19.539966    3.4670970622e+19
     22.16   1.44543977e+22                 19.548073    3.5324254089e+19
     22.17   1.47910839e+22                 19.556190    3.5990675675e+19
     22.18   1.51356125e+22                 19.564317    3.6670514221e+19
     22.19   1.54881662e+22                 19.572457    3.7364312871e+19
     22.20   1.58489319e+22                 19.580608    3.8072202347e+19
     22.21   1.62181010e+22                 19.588772    3.8794664464e+19
     22.22   1.65958691e+22                 19.596950    3.9532110442e+19
     22.23   1.69824365e+22                 19.605141    4.0284780348e+19
     22.24   1.73780083e+22                 19.613348    4.1053293110e+19
     22.25   1.77827941e+22                 19.621570    4.1837911796e+19
     22.26   1.81970086e+22                 19.629808    4.2639097124e+19
     22.27   1.86208714e+22                 19.638063    4.3457326004e+19
     22.28   1.90546072e+22                 19.646335    4.4292990169e+19
     22.29   1.94984460e+22                 19.654625    4.5146594899e+19
     22.30   1.99526231e+22                 19.662934    4.6018663342e+19
     22.31   2.04173794e+22                 19.671262    4.6909629194e+19
     22.32   2.08929613e+22                 19.679609    4.7819937042e+19
     22.33   2.13796209e+22                 19.687977    4.8750267154e+19
     22.34   2.18776162e+22                 19.696366    4.9701099911e+19
     22.35   2.23872114e+22                 19.704776    5.0672928051e+19
     22.36   2.29086765e+22                 19.713208    5.1666375978e+19
     22.37   2.34422882e+22                 19.721662    5.2681969189e+19
     22.38   2.39883292e+22                 19.730139    5.3720370592e+19
     22.39   2.45470892e+22                 19.738639    5.4782140826e+19
     22.40   2.51188643e+22                 19.747162    5.5867855347e+19
     22.41   2.57039578e+22                 19.755709    5.6978236039e+19
     22.42   2.63026799e+22                 19.764280    5.8113897091e+19
     22.43   2.69153480e+22                 19.772875    5.9275469151e+19
     22.44   2.75422870e+22                 19.781494    6.0463599793e+19
     22.45   2.81838293e+22                 19.790138    6.1679096021e+19
     22.46   2.88403150e+22                 19.798807    6.2922649314e+19
     22.47   2.95120923e+22                 19.807501    6.4194969965e+19
     22.48   3.01995172e+22                 19.816219    6.5496636817e+19
     22.49   3.09029543e+22                 19.824963    6.6828698000e+19
     22.50   3.16227766e+22                 19.833731    6.8191618756e+19
     22.51   3.23593657e+22                 19.842524    6.9586340847e+19
     22.52   3.31131121e+22                 19.851341    7.1013513410e+19
     22.53   3.38844156e+22                 19.860183    7.2474128220e+19
     22.54   3.46736850e+22                 19.869049    7.3968872697e+19
     22.55   3.54813389e+22                 19.877939    7.5498617660e+19
     22.56   3.63078055e+22                 19.886853    7.7064257781e+19
     22.57   3.71535229e+22                 19.895790    7.8666531131e+19
     22.58   3.80189396e+22                 19.904751    8.0306555760e+19
     22.59   3.89045145e+22                 19.913733    8.1984735522e+19
     22.60   3.98107171e+22                 19.922738    8.3702417210e+19
     22.61   4.07380278e+22                 19.931765    8.5460415503e+19
     22.62   4.16869383e+22                 19.940813    8.7259556231e+19
     22.63   4.26579519e+22                 19.949882    8.9100881366e+19
     22.64   4.36515832e+22                 19.958970    9.0985042022e+19
     22.65   4.46683592e+22                 19.968078    9.2913324565e+19
     22.66   4.57088190e+22                 19.977205    9.4886625089e+19
     22.67   4.67735141e+22                 19.986350    9.6905851054e+19
     22.68   4.78630092e+22                 19.995512    9.8971921044e+19
     22.69   4.89778819e+22                 20.004691    1.0108599727e+20
     22.70   5.01187234e+22                 20.034191    1.0819096638e+20
     22.71   5.12861384e+22                 20.048096    1.1171101556e+20
     22.72   5.24807460e+22                 20.062592    1.1550266371e+20
     22.73   5.37031796e+22                 20.077655    1.1957902279e+20
     22.74   5.49540874e+22                 20.093251    1.2395127545e+20
     22.75   5.62341325e+22                 20.109337    1.2862843924e+20
     22.76   5.75439937e+22                 20.125859    1.3361616419e+20
     22.77   5.88843655e+22                 20.142759    1.3891815285e+20
     22.78   6.02559586e+22                 20.159976    1.4453598950e+20
     22.79   6.16595002e+22                 20.177449    1.5046968091e+20
     22.80   6.30957344e+22                 20.195117    1.5671732136e+20
     22.81   6.45654229e+22                 20.212920    1.6327511563e+20
     22.82   6.60693448e+22                 20.230804    1.7013904862e+20
     22.83   6.76082975e+22                 20.248718    1.7730378222e+20
     22.84   6.91830971e+22                 20.266617    1.8476384862e+20
     22.85   7.07945784e+22                 20.284461    1.9251341587e+20
     22.86   7.24435960e+22                 20.302214    2.0054599808e+20
     22.87   7.41310241e+22                 20.319848    2.0885650199e+20
     22.88   7.58577575e+22                 20.337337    2.1743877866e+20
     22.89   7.76247117e+22                 20.354661    2.2628772696e+20
     22.90   7.94328235e+22                 20.371804    2.3539866742e+20
     22.91   8.12830516e+22                 20.388755    2.4476820332e+20
     22.92   8.31763771e+22                 20.405505    2.5439290810e+20
     22.93   8.51138038e+22                 20.422049    2.6427069083e+20
     22.94   8.70963590e+22                 20.438382    2.7439866872e+20
     22.95   8.91250938e+22                 20.454505    2.8477705862e+20
     22.96   9.12010839e+22                 20.470419    2.9540578776e+20
     22.97   9.33254301e+22                 20.486125    3.0628448645e+20
     22.98   9.54992586e+22                 20.501628    3.1741540472e+20
     22.99   9.77237221e+22                 20.516933    3.2880090180e+20
     23.00   1.00000000e+23                 20.458031    2.8709855061e+20
     23.01   1.02329299e+23                 20.474882    2.9845715856e+20
     23.02   1.04712855e+23                 20.491469    3.1007660475e+20
     23.03   1.07151931e+23                 20.507804    3.2196154294e+20
     23.04   1.09647820e+23                 20.523899    3.3411732830e+20
     23.05   1.12201845e+23                 20.539767    3.4655087522e+20
     23.06   1.14815362e+23                 20.555418    3.5926755633e+20
     23.07   1.17489755e+23                 20.570864    3.7227510946e+20
     23.08   1.20226443e+23                 20.586115    3.8558044480e+20
     23.09   1.23026877e+23                 20.601183    3.9919307614e+20
     23.10   1.25892541e+23                 20.616077    4.1312074141e+20
     23.11   1.28824955e+23                 20.630805    4.2737095176e+20
     23.12   1.31825674e+23                 20.645378    4.4195494749e+20
     23.13   1.34896288e+23                 20.659803    4.5688089720e+20
     23.14   1.38038426e+23                 20.674089    4.7215979109e+20
     23.15   1.41253754e+23                 20.688243    4.8780135236e+20
     23.16   1.44543977e+23                 20.702271    5.0381489150e+20
     23.17   1.47910839e+23                 20.716181    5.2021275934e+20
     23.18   1.51356125e+23                 20.729979    5.3700582921e+20
     23.19   1.54881662e+23                 20.743669    5.5420316287e+20
     23.20   1.58489319e+23                 20.757259    5.7181955077e+20
     23.21   1.62181010e+23                 20.770752    5.8986414731e+20
     23.22   1.65958691e+23                 20.784153    6.0834928226e+20
     23.23   1.69824365e+23                 20.797466    6.2728658512e+20
     23.24   1.73780083e+23                 20.810696    6.4668978357e+20
     23.25   1.77827941e+23                 20.823846    6.6657036271e+20
     23.26   1.81970086e+23                 20.836918    6.8693872551e+20
     23.27   1.86208714e+23                 20.849917    7.0781049856e+20
     23.28   1.90546072e+23                 20.862845    7.2919721282e+20
     23.29   1.94984460e+23                 20.875704    7.5111078856e+20
     23.30   1.99526231e+23                 20.888496    7.7356355396e+20
     23.31   2.04173794e+23                 20.901224    7.9657009866e+20
     23.32   2.08929613e+23                 20.913890    8.2014378843e+20
     23.33   2.13796209e+23                 20.926494    8.4429457747e+20
     23.34   2.18776162e+23                 20.939039    8.6903846615e+20
     23.35   2.23872114e+23                 20.951526    8.9438807485e+20
     23.36   2.29086765e+23                 20.963955    9.2035420309e+20
     23.37   2.34422882e+23                 20.976328    9.4695207494e+20
     23.38   2.39883292e+23                 20.988645    9.7419298956e+20
     23.39   2.45470892e+23                 21.000908    1.0020929344e+21
     23.40   2.51188643e+23                 21.013116    1.0306613732e+21
     23.41   2.57039578e+23                 21.025270    1.0599124658e+21
     23.42   2.63026799e+23                 21.037371    1.0898607192e+21
     23.43   2.69153480e+23                 21.049417    1.1205132593e+21
     23.44   2.75422870e+23                 21.061411    1.1518899787e+21
     23.45   2.81838293e+23                 21.073351    1.1839980851e+21
     23.46   2.88403150e+23                 21.085237    1.2168498699e+21
     23.47   2.95120923e+23                 21.097070    1.2504605644e+21
     23.48   3.01995172e+23                 21.108849    1.2848398559e+21
     23.49   3.09029543e+23                 21.120574    1.3200002091e+21
     23.50   3.16227766e+23                 21.132244    1.3559510134e+21
     23.51   3.23593657e+23                 21.143859    1.3927045678e+21
     23.52   3.31131121e+23                 21.155419    1.4302731966e+21
     23.53   3.38844156e+23                 21.166923    1.4686658615e+21
     23.54   3.46736850e+23                 21.178371    1.5078946488e+21
     23.55   3.54813389e+23                 21.189762    1.5479680763e+21
     23.56   3.63078055e+23                 21.201095    1.5888942742e+21
     23.57   3.71535229e+23                 21.212370    1.6306847134e+21
     23.58   3.80189396e+23                 21.223587    1.6733508167e+21
     23.59   3.89045145e+23                 21.234744    1.7168960442e+21
     23.60   3.98107171e+23                 21.245841    1.7613310856e+21
     23.61   4.07380278e+23                 21.256877    1.8066623743e+21
     23.62   4.16869383e+23                 21.267852    1.8529000797e+21
     23.63   4.26579519e+23                 21.278764    1.9000454955e+21
     23.64   4.36515832e+23                 21.289614    1.9481123520e+21
     23.65   4.46683592e+23                 21.300401    1.9971054645e+21
     23.66   4.57088190e+23                 21.311123    2.0470243087e+21
     23.67   4.67735141e+23                 21.321780    2.0978768956e+21
     23.68   4.78630092e+23                 21.332372    2.1496710115e+21
     23.69   4.89778819e+23                 21.342897    2.2024040652e+21
     23.70   5.01187234e+23                 21.353356    2.2560878153e+21
     23.71   5.12861384e+23                 21.363747    2.3107182798e+21
     23.72   5.24807460e+23                 21.374070    2.3663010694e+21
     23.73   5.37031796e+23                 21.384325    2.4228414781e+21
     23.74   5.49540874e+23                 21.394510    2.4803330488e+21
     23.75   5.62341325e+23                 21.404625    2.5387796003e+21
     23.76   5.75439937e+23                 21.414670    2.5981845744e+21
     23.77   5.88843655e+23                 21.424644    2.6585449032e+21
     23.78   6.02559586e+23                 21.434547    2.7198628178e+21
     23.79   6.16595002e+23                 21.444378    2.7821337199e+21
     23.80   6.30957344e+23                 21.454136    2.8453519944e+21
     23.81   6.45654229e+23                 21.463822    2.9095243756e+21
     23.82   6.60693448e+23                 21.473435    2.9746440164e+21
     23.83   6.76082975e+23                 21.482974    3.0407029818e+21
     23.84   6.91830971e+23                 21.492440    3.1077065276e+21
     23.85   7.07945784e+23                 21.501832    3.1756453845e+21
     23.86   7.24435960e+23                 21.511150    3.2445165963e+21
     23.87   7.41310241e+23                 21.520393    3.3143090293e+21
     23.88   7.58577575e+23                 21.529562    3.3850259314e+21
     23.89   7.76247117e+23                 21.538656    3.4566547145e+21
     23.90   7.94328235e+23                 21.547676    3.5291978014e+21
     23.91   8.12830516e+23                 21.556621    3.6026411060e+21
     23.92   8.31763771e+23                 21.565490    3.6769692675e+21
     23.93   8.51138038e+23                 21.574286    3.7522001804e+21
     23.94   8.70963590e+23                 21.583006    3.8283003227e+21
     23.95   8.91250938e+23                 21.591652    3.9052784058e+21
     23.96   9.12010839e+23                 21.600223    3.9831164171e+21
     23.97   9.33254301e+23                 21.608720    4.0618136992e+21
     23.98   9.54992586e+23                 21.617143    4.1413601480e+21
     23.99   9.77237221e+23                 21.625492    4.2217450224e+21
     24.00   1.00000000e+24                 21.633768    4.3029668471e+21
     24.01   1.02329299e+24                 21.637680    4.3419018313e+21
     24.02   1.04712855e+24                 21.645811    4.4239580486e+21
     24.03   1.07151931e+24                 21.653869    4.5068074131e+21
     24.04   1.09647820e+24                 21.661854    4.5904366678e+21
     24.05   1.12201845e+24                 21.669766    4.6748319118e+21
     24.06   1.14815362e+24                 21.677606    4.7599895579e+21
     24.07   1.17489755e+24                 21.685374    4.8458950035e+21
     24.08   1.20226443e+24                 21.693072    4.9325557211e+21
     24.09   1.23026877e+24                 21.700699    5.0199454749e+21
     24.10   1.25892541e+24                 21.708257    5.1080718805e+21
     24.11   1.28824955e+24                 21.715746    5.1969196235e+21
     24.12   1.31825674e+24                 21.723167    5.2864849481e+21
     24.13   1.34896288e+24                 21.730521    5.3767643145e+21
     24.14   1.38038426e+24                 21.737809    5.4677544158e+21
     24.15   1.41253754e+24                 21.745031    5.5594393921e+21
     24.16   1.44543977e+24                 21.752188    5.6518158106e+21
     24.17   1.47910839e+24                 21.759282    5.7448937373e+21
     24.18   1.51356125e+24                 21.766313    5.8386575005e+21
     24.19   1.54881662e+24                 21.773283    5.9331181936e+21
     24.20   1.58489319e+24                 21.780192    6.0282603435e+21
     24.21   1.62181010e+24                 21.787042    6.1240961412e+21
     24.22   1.65958691e+24                 21.793833    6.2206103698e+21
     24.23   1.69824365e+24                 21.800568    6.3178309348e+21
     24.24   1.73780083e+24                 21.807246    6.4157288362e+21
     24.25   1.77827941e+24                 21.813869    6.5143186740e+21
     24.26   1.81970086e+24                 21.820440    6.6136316047e+21
     24.27   1.86208714e+24                 21.826957    6.7136237727e+21
     24.28   1.90546072e+24                 21.833425    6.8143588476e+21
     24.29   1.94984460e+24                 21.839842    6.9157932275e+21
     24.30   1.99526231e+24                 21.846211    7.0179618009e+21
     24.31   2.04173794e+24                 21.852534    7.1208854573e+21
     24.32   2.08929613e+24                 21.858812    7.2245699439e+21
     24.33   2.13796209e+24                 21.865045    7.3290046966e+21
     24.34   2.18776162e+24                 21.871236    7.4342301171e+21
     24.35   2.23872114e+24                 21.877387    7.5402717839e+21
     24.36   2.29086765e+24                 21.883498    7.6471216680e+21
     24.37   2.34422882e+24                 21.889571    7.7548071133e+21
     24.38   2.39883292e+24                 21.895609    7.8633752277e+21
     24.39   2.45470892e+24                 21.901611    7.9728023897e+21
     24.40   2.51188643e+24                 21.907582    8.0831753474e+21
     24.41   2.57039578e+24                 21.913520    8.1944535916e+21
     24.42   2.63026799e+24                 21.919430    8.3067281927e+21
     24.43   2.69153480e+24                 21.925311    8.4199788383e+21
     24.44   2.75422870e+24                 21.931167    8.5342822114e+21
     24.45   2.81838293e+24                 21.936998    8.6496393546e+21
     24.46   2.88403150e+24                 21.942807    8.7661116951e+21
     24.47   2.95120923e+24                 21.948595    8.8837228258e+21
     24.48   3.01995172e+24                 21.954365    9.0025387625e+21
     24.49   3.09029543e+24                 21.960117    9.1225657041e+21
     24.50   3.16227766e+24                 21.965854    9.2438736354e+21
     24.51   3.23593657e+24                 21.971578    9.3665142892e+21
     24.52   3.31131121e+24                 21.977291    9.4905416619e+21
     24.53   3.38844156e+24                 21.982994    9.6159899331e+21
     24.54   3.46736850e+24                 21.988690    9.7429393710e+21
     24.55   3.54813389e+24                 21.994380    9.8714284041e+21
     24.56   3.63078055e+24                 22.000067    1.0001542851e+22
     24.57   3.71535229e+24                 22.005752    1.0133325659e+22
     24.58   3.80189396e+24                 22.011438    1.0266868511e+22
     24.59   3.89045145e+24                 22.017127    1.0402243124e+22
     24.60   3.98107171e+24                 22.022820    1.0539499801e+22
     24.61   4.07380278e+24                 22.028520    1.0678739688e+22
     24.62   4.16869383e+24                 22.034229    1.0820043331e+22
     24.63   4.26579519e+24                 22.039949    1.0963494423e+22
     24.64   4.36515832e+24                 22.045682    1.1109179907e+22
     24.65   4.46683592e+24                 22.051431    1.1257216019e+22
     24.66   4.57088190e+24                 22.057197    1.1407671328e+22
     24.67   4.67735141e+24                 22.062983    1.1560669883e+22
     24.68   4.78630092e+24                 22.068791    1.1716313936e+22
     24.69   4.89778819e+24                 22.074623    1.1874709665e+22
     24.70   5.01187234e+24                 22.080482    1.2035995037e+22
     24.71   5.12861384e+24                 22.086369    1.2200257583e+22
     24.72   5.24807460e+24                 22.092288    1.2367673170e+22
     24.73   5.37031796e+24                 22.098241    1.2538367648e+22
     24.74   5.49540874e+24                 22.104229    1.2712442454e+22
     24.75   5.62341325e+24                 22.110256    1.2890091494e+22
     24.76   5.75439937e+24                 22.116324    1.3071457043e+22
     24.77   5.88843655e+24                 22.122435    1.3256686927e+22
     24.78   6.02559586e+24                 22.128592    1.3445965729e+22
     24.79   6.16595002e+24                 22.134798    1.3639485863e+22
     24.80   6.30957344e+24                 22.141055    1.3837416079e+22
     24.81   6.45654229e+24                 22.147365    1.4039931859e+22
     24.82   6.60693448e+24                 22.153732    1.4247281328e+22
     24.83   6.76082975e+24                 22.160157    1.4459624002e+22
     24.84   6.91830971e+24                 22.166645    1.4677260419e+22
     24.85   7.07945784e+24                 22.173196    1.4900333880e+22
     24.86   7.24435960e+24                 22.179815    1.5129166416e+22
     24.87   7.41310241e+24                 22.186505    1.5364024817e+22
     24.88   7.58577575e+24                 22.193267    1.5605115952e+22
     24.89   7.76247117e+24                 22.200106    1.5852800709e+22
     24.90   7.94328235e+24                 22.207023    1.6107309364e+22
     24.91   8.12830516e+24                 22.214023    1.6369032086e+22
     24.92   8.31763771e+24                 22.221108    1.6638263579e+22
     24.93   8.51138038e+24                 22.228281    1.6915350455e+22
     24.94   8.70963590e+24                 22.235545    1.7200655589e+22
     24.95   8.91250938e+24                 22.242905    1.7494639593e+22
     24.96   9.12010839e+24                 22.250363    1.7797663856e+22
     24.97   9.33254301e+24                 22.257922    1.8110148022e+22
     24.98   9.54992586e+24                 22.265587    1.8432617032e+22
     24.99   9.77237221e+24                 22.273360    1.8765493928e+22
     25.00   1.00000000e+25                 22.281245    1.9109309744e+22
     25.01   1.02329299e+25                 21.538305    3.4538621493e+21
     25.02   1.04712855e+25                 21.544081    3.5001044118e+21
     25.03   1.07151931e+25                 21.549835    3.5467861181e+21
     25.04   1.09647820e+25                 21.555567    3.5939083685e+21
     25.05   1.12201845e+25                 21.561277    3.6414722102e+21
     25.06   1.14815362e+25                 21.566964    3.6894701415e+21
     25.07   1.17489755e+25                 21.572629    3.7379113738e+21
     25.08   1.20226443e+25                 21.578272    3.7867967874e+21
     25.09   1.23026877e+25                 21.583892    3.8361183735e+21
     25.10   1.25892541e+25                 21.589489    3.8858765551e+21
     25.11   1.28824955e+25                 21.595063    3.9360716910e+21
     25.12   1.31825674e+25                 21.600614    3.9867040745e+21
     25.13   1.34896288e+25                 21.606142    4.0377739330e+21
     25.14   1.38038426e+25                 21.611646    4.0892720110e+21
     25.15   1.41253754e+25                 21.617126    4.1411980420e+21
     25.16   1.44543977e+25                 21.622583    4.1935613409e+21
     25.17   1.47910839e+25                 21.628015    4.2463423004e+21
     25.18   1.51356125e+25                 21.633423    4.2995499626e+21
     25.19   1.54881662e+25                 21.638807    4.3531837568e+21
     25.20   1.58489319e+25                 21.644166    4.4072328859e+21
     25.21   1.62181010e+25                 21.649500    4.4616962458e+21
     25.22   1.65958691e+25                 21.654810    4.5165830463e+21
     25.23   1.69824365e+25                 21.660094    4.5718713386e+21
     25.24   1.73780083e+25                 21.665353    4.6275700327e+21
     25.25   1.77827941e+25                 21.670586    4.6836668925e+21
     25.26   1.81970086e+25                 21.675793    4.7401599874e+21
     25.27   1.86208714e+25                 21.680975    4.7970583375e+21
     25.28   1.90546072e+25                 21.686130    4.8543378625e+21
     25.29   1.94984460e+25                 21.691258    4.9119959494e+21
     25.30   1.99526231e+25                 21.696360    4.9700413270e+21
     25.31   2.04173794e+25                 21.701435    5.0284600025e+21
     25.32   2.08929613e+25                 21.706483    5.0872490575e+21
     25.33   2.13796209e+25                 21.711504    5.1464054701e+21
     25.34   2.18776162e+25                 21.716497    5.2059141267e+21
     25.35   2.23872114e+25                 21.721462    5.2657713831e+21
     25.36   2.29086765e+25                 21.726399    5.3259734850e+21
     25.37   2.34422882e+25                 21.731308    5.3865165680e+21
     25.38   2.39883292e+25                 21.736188    5.4473841144e+21
     25.39   2.45470892e+25                 21.741039    5.5085716161e+21
     25.40   2.51188643e+25                 21.745862    5.5700872753e+21
     25.41   2.57039578e+25                 21.750655    5.6319008446e+21
     25.42   2.63026799e+25                 21.755418    5.6940070430e+21
     25.43   2.69153480e+25                 21.760152    5.7564137250e+21
     25.44   2.75422870e+25                 21.764856    5.8191024049e+21
     25.45   2.81838293e+25                 21.769529    5.8820539023e+21
     25.46   2.88403150e+25                 21.774172    5.9452757145e+21
     25.47   2.95120923e+25                 21.778783    6.0087342947e+21
     25.48   3.01995172e+25                 21.783364    6.0724507334e+21
     25.49   3.09029543e+25                 21.787913    6.1363906566e+21
     25.50   3.16227766e+25                 21.792431    6.2005612232e+21
     25.51   3.23593657e+25                 21.796917    6.2649412108e+21
     25.52   3.31131121e+25                 21.801370    6.3295086833e+21
     25.53   3.38844156e+25                 21.805791    6.3942704338e+21
     25.54   3.46736850e+25                 21.810179    6.4592039849e+21
     25.55   3.54813389e+25                 21.814534    6.5243011638e+21
     25.56   3.63078055e+25                 21.818855    6.5895385040e+21
     25.57   3.71535229e+25                 21.823143    6.6549224654e+21
     25.58   3.80189396e+25                 21.827397    6.7204290430e+21
     25.59   3.89045145e+25                 21.831617    6.7860491371e+21
     25.60   3.98107171e+25                 21.835802    6.8517577548e+21
     25.61   4.07380278e+25                 21.839952    6.9175451116e+21
     25.62   4.16869383e+25                 21.844067    6.9834013093e+21
     25.63   4.26579519e+25                 21.848146    7.0493001069e+21
     25.64   4.36515832e+25                 21.852190    7.1152473136e+21
     25.65   4.46683592e+25                 21.856197    7.1811996327e+21
     25.66   4.57088190e+25                 21.860168    7.2471625096e+21
     25.67   4.67735141e+25                 21.864103    7.3131250557e+21
     25.68   4.78630092e+25                 21.868000    7.3790423013e+21
     25.69   4.89778819e+25                 21.871860    7.4449193937e+21
     25.70   5.01187234e+25                 21.875682    7.5107274060e+21
     25.71   5.12861384e+25                 21.879466    7.5764541608e+21
     25.72   5.24807460e+25                 21.883212    7.6420873954e+21
     25.73   5.37031796e+25                 21.886919    7.7075970173e+21
     25.74   5.49540874e+25                 21.890587    7.7729701515e+21
     25.75   5.62341325e+25                 21.894216    7.8381938498e+21
     25.76   5.75439937e+25                 21.897805    7.9032368975e+21
     25.77   5.88843655e+25                 21.901353    7.9680674179e+21
     25.78   6.02559586e+25                 21.904862    8.0327083690e+21
     25.79   6.16595002e+25                 21.908330    8.0971092683e+21
     25.80   6.30957344e+25                 21.911757    8.1612559831e+21
     25.81   6.45654229e+25                 21.915142    8.2251154018e+21
     25.82   6.60693448e+25                 21.918485    8.2886728772e+21
     25.83   6.76082975e+25                 21.921787    8.3519329669e+21
     25.84   6.91830971e+25                 21.925046    8.4148426602e+21
     25.85   7.07945784e+25                 21.928262    8.4773868141e+21
     25.86   7.24435960e+25                 21.931435    8.5395502809e+21
     25.87   7.41310241e+25                 21.934564    8.6012981096e+21
     25.88   7.58577575e+25                 21.937650    8.6626346850e+21
     25.89   7.76247117e+25                 21.940691    8.7235047122e+21
     25.90   7.94328235e+25                 21.943688    8.7839124808e+21
     25.91   8.12830516e+25                 21.946639    8.8438017803e+21
     25.92   8.31763771e+25                 21.949546    8.9031973472e+21
     25.93   8.51138038e+25                 21.952406    8.9620218827e+21
     25.94   8.70963590e+25                 21.955221    9.0203003804e+21
     25.95   8.91250938e+25                 21.957989    9.0779753680e+21
     25.96   9.12010839e+25                 21.960710    9.1350304640e+21
     25.97   9.33254301e+25                 21.963384    9.1914493852e+21
     25.98   9.54992586e+25                 21.966010    9.2471946615e+21
     25.99   9.77237221e+25                 21.968588    9.3022498481e+21
     26.00   1.00000000e+26                 21.971118    9.3565986312e+21

